Master regulators of evolution and the microbiome in higher dimensions

A longstanding goal of biology is to identify the key genes and species that critically impact evolution, ecology, and health. Network analysis has revealed keystone species that regulate ecosystems and master regulators that regulate cellular genetic networks. Yet these studies have focused on pairwise biological interactions, which can be affected by the context of genetic background and other species present generating higher-order interactions. The important regulators of higher-order interactions are unstudied. To address this, we applied a new high-dimensional geometry approach that quantifies epistasis in a fitness landscape to ask how individual genes and species influence the interactions in the rest of the biological network. We then generated and also reanalyzed 5-dimensional datasets (two genetic, two microbiome). We identified key genes (e.g. the rbs locus and pykF) and species (e.g. Lactobacilli) that control the interactions of many other genes and species. These higher-order master regulators can induce or suppress evolutionary and ecological diversification by controlling the topography of the fitness landscape. Thus, we provide mathematical intuition and justification for exploration of biological networks in higher dimensions.

==> Figures/ttd18_cm.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "import seaborn as sns\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "            \n",
    "# Load the data\n",
    "\n",
    "\n",
    "colnames=['Critical epistatic weights', 'Magnitude', ] \n",
    "df = pd.read_csv(\"ttd18.csv\",names=colnames, header=None)  # sns.load_dataset(\"ttd18.csv\") "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "#df = sns.load_dataset('iris')\n",
    " \n",
    "# Usual boxplot\n",
    "ax = sns.boxplot(x=\"Magnitude\", y=\"Critical epistatic weights\",data=df).set_title('ttd18')\n",
    " \n",
    "# Add jitter with the swarmplot function.\n",
    "ax = sns.swarmplot(x=\"Magnitude\", y=\"Critical epistatic weights\",data=df, color=\"grey\")\n",
    "\n",
    "\n",
    "plt.savefig(\"ttd18_cm.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

